Gabor Wavelets in Image Processing

This work shows the use of a two-dimensional Gabor wavelets in image processing. Convolution with such a two-dimensional wavelet can be separated into two series of one-dimensional ones. The key idea of this work is to utilize a Gabor wavelet as a multiscale partial differential operator of a given order. Gabor wavelets are used here to detect edges, corners and blobs. A performance of such an interest point detector is compared to detectors utilizing a Haar wavelet and a derivative of a Gaussian function. The proposed approach may be useful when a fast implementation of the Gabor transform is available or when the transform is already precomputed.

==> figures/eval/eps2pdf.sh <==
#!/bin/bash
ps2pdf figure1.eps figure1.pdf
ps2pdf figure2.eps figure2.pdf
pdfcrop figure1.pdf figure1-crop.pdf
pdfcrop figure2.pdf figure2-crop.pdf

